Relative Contrastive Learning for Sequential Recommendation with Similarity-based Positive Pair Selection

Contrastive Learning (CL) enhances the training of sequential recommendation (SR) models through informative self-supervision signals. Existing methods often rely on data augmentation strategies to create positive samples and promote representation invariance. Some strategies such as item reordering and item substitution may inadvertently alter user intent. Supervised Contrastive Learning (SCL) based methods find an alternative to augmentation-based CL methods by selecting same-target sequences (interaction sequences with the same target item) to form positive samples. However, SCL-based methods suffer from the scarcity of same-target sequences and consequently lack enough signals for contrastive learning. In this work, we propose to use similar sequences (with different target items) as additional positive samples and introduce a Relative Contrastive Learning (RCL) framework for sequential recommendation. RCL comprises a dual-tiered positive sample selection module and a relative contrastive learning module. The former module selects same-target sequences as strong positive samples and selects similar sequences as weak positive samples. The latter module employs a weighted relative contrastive loss, ensuring that each sequence is represented closer to its strong positive samples than its weak positive samples. We apply RCL on two mainstream deep learning-based SR models, and our empirical results reveal that RCL can achieve 4.88% improvement averagely than the state-of-the-art SR methods on five public datasets and one private dataset.

==> KDD/ablation.py <==

import matplotlib.pyplot as plt
import numpy as np
import textwrap

# Define the plot_histogram function
def plot_histogram(means,errors,ylabel,dataset):
    # Data for the plot
    category_names = [
        'Jaccard Similarity', 'TF-IDF',
        'N-grams Similarity', 'Levenshtein Distance',
        'Semantic Distance'
    ]
    # Wrap the category names to prevent overlapping
    wrapped_category_names = [textwrap.fill(text, 12) for text in category_names]

    # Means and standard deviations for the groups
    # means = [
    #     [0.1311, 0.1316, 0.1361, 0.1101, 0.1168],
    #     [0.1259, 0.1259, 0.1259, 0.1259, 0.1259],
    #     [0.1421, 0.1423, 0.1438, 0.1201, 0.1269],
    #     [0.1049, 0.1068, 0.1019, 0.1101, 0.1039]
    # ]
    # errors = [
    #     [0.0002, 0.0012, 0.0004, 0.0002, 0.0011],
    #     [0.0005, 0.0004, 0.0012, 0.0005, 0.0005],
    #     [0.0002, 0.0007, 0.0003, 0.0006, 0.0007],
    #     [0.0009, 0.0008, 0.0002, 0.0006, 0.0003]
    # ]
    group_labels = ['Weak', 'Strong', 'Unweight', '3-Pairs Loss','RCL']
    colors = ['skyblue', 'orange','purple', 'lightgreen', 'red', 'grey']
    
    # Create the figure and axes
    fig, ax = plt.subplots(figsize=(8, 8), tight_layout=True)
    x = np.arange(len(wrapped_category_names))  # Label locations
    width = 0.16  # Width of the bars

    # Generate bars for each group
    for i in range(len(means)):
        ax.bar(x + i*width - width * 1.5, means[i], width, label=group_labels[i], yerr=errors[i], color=colors[i], capsize=3)
    
    # Format and label axes
    ax.set_ylabel(ylabel, fontsize=20)
    # ax.set_xlabel('Similarity Metric', fontsize=20)
    # ax.set_title('Beauty-HR@5', fontsize=22)
    ax.set_xticks(x + 3*width)
    ax.set_xticklabels(wrapped_category_names, fontsize=20, rotation=45, ha='right')
    ax.tick_params(axis='y', labelsize=16)

    # Save the figure without the legend
    main_histogram_path = f'{dataset}_{ylabel}_no_legend.pdf'
    fig.savefig(main_histogram_path, format='pdf', bbox_inches='tight')
    
    # Save the legend in another figure
    legend_fig = plt.figure(figsize=(8, 1))
    legend_ax = legend_fig.add_subplot(111)
    handles, labels = ax.get_legend_handles_labels()
    legend_ax.legend(handles, labels, loc='center', fontsize=16, ncol=len(labels))
    legend_ax.axis('off')
    legend_pdf_path = 'ablation_legend.pdf'
    legend_fig.savefig(legend_pdf_path, format='pdf', bbox_inches='tight')

    return main_histogram_path, legend_pdf_path

# Call the function to generate and save the plots
means = [
        [0.0338+0.1662, 0.0381+0.1662, 0.0334+0.1662, 0.0247+0.1662, 0.0244+0.1662],
        [0.0404+0.1654, 0.0404+0.1654, 0.0404+0.1654, 0.0404+0.1654, 0.0404+0.1654],##0404-546-2098
        [0.0371+0.1673, 0.0394+0.1673, 0.0408+0.1673, 0.0287+0.1673, 0.0267+0.1673],
        [0.0339+0.1503, 0.0346+0.1533, 0.0328+0.1533, 0.0362+0.1533, 0.0342+0.1533],
        [0.0409+0.1763, 0.0386+0.1763, 0.0431+0.1763, 0.0301+0.1763, 0.0236+0.1763],##0431-601-2194
        
    ]
errors = [
        [0.0032, 0.0012, 0.0014, 0.0032, 0.0031],
        [0.0025, 0.0034, 0.0022, 0.0025, 0.0025],
        [0.0031, 0.0027, 0.0032, 0.0035, 0.0025],
        [0.0032, 0.0037, 0.0023, 0.0026, 0.0027],
        [0.0022, 0.0016, 0.0026, 0.0012, 0.0011],
    ]
ylabel='HR@5'
dataset='ML-20M'
main_histogram_path, legend_pdf_path = plot_histogram(means,errors,ylabel,dataset)



# means = [
#         [0.1311, 0.1316, 0.1361, 0.1101, 0.1168],
#         [0.2033, 0.2033, 0.2033, 0.2033, 0.2033],##2033
#         [0.1421, 0.1423, 0.1438, 0.1201, 0.1269],##2248
#         [0.1049, 0.1068, 0.1019, 0.1101, 0.1039]
#     ]
# errors = [
#         [0.0014, 0.0014, 0.0015, 0.0007, 0.0011],
#         [0.0012, 0.0011, 0.0011, 0.0012, 0.0007],
#         [0.0012, 0.0005, 0.0011, 0.0008, 0.0011],
#         [0.0014, 0.0014, 0.0007, 0.0014, 0.0006]
#     ]
# ylabel='HR@10'
# dataset='Beauty'
# main_histogram_path, legend_pdf_path = plot_histogram(means,errors,ylabel,dataset)



means = [
        [0.0204+0.1151, 0.0209+0.1151, 0.0222+0.1151, 0.0142+0.1151, 0.0126+0.1151],
        [0.0235+0.1166, 0.0235+0.1166, 0.0235+0.1166, 0.0235+0.1166, 0.0235+0.1166],##0235-352-1421
        [0.0225+0.1202, 0.0213+0.1202, 0.0249+0.1202, 0.0154+0.1202, 0.0133+0.1202],
        [0.0219+0.1100, 0.0209+0.110, 0.0223+0.110, 0.0113+0.110, 0.0102+0.110],
        [0.0218+0.1254, 0.0223+0.1254, 0.0251+0.1254, 0.0119+0.1254, 0.0132+0.1254],##0251-377-1505
    ]
errors = [
        [0.0025, 0.0024, 0.0014, 0.0028, 0.0015],
        [0.0031, 0.0037, 0.0022, 0.0035, 0.0015],
        [0.0022, 0.0016, 0.0026, 0.0032, 0.0031],
        [0.0011, 0.0027, 0.0032, 0.0015, 0.0025],
        [0.0027, 0.0017, 0.0031, 0.0026, 0.0033],
    ]
ylabel='NDCG@5'
dataset='ML-20M'
main_histogram_path, legend_pdf_path = plot_histogram(means,errors,ylabel,dataset)



# means = [
#         [0.1311, 0.1316, 0.1361, 0.1101, 0.1168],
#         [0.1471, 0.1471, 0.1471, 0.1471, 0.1471],##1471
#         [0.1421, 0.1423, 0.1438, 0.1201, 0.1269],##1621
#         [0.1049, 0.1068, 0.1019, 0.1101, 0.1039]
#     ]
# errors = [
#         [0.0013, 0.0017, 0.0015, 0.0016, 0.0011],
#         [0.0015, 0.0014, 0.0012, 0.0015, 0.0011],
#         [0.0015, 0.0017, 0.0012, 0.0011, 0.0019],
#         [0.0018, 0.0008, 0.0023, 0.0018, 0.0011]
#     ]
# ylabel='NDCG@10'
# dataset='Beauty'
# main_histogram_path, legend_pdf_path = plot_histogram(means,errors,ylabel,dataset)



means = [
        [0.0212+0.0231, 0.0217+0.0231, 0.0223+0.0231, 0.0201+0.0231, 0.0198+0.0231],
        [0.0205+0.0224, 0.0205+0.0224, 0.0205+0.0224, 0.0205+0.0224, 0.0205+0.0224],##0205 429
        [0.0233+0.0233, 0.0231+0.0233, 0.0238+0.0233, 0.0204+0.0233, 0.0208+0.0233],
        [0.0203+0.021, 0.0223+0.021, 0.0209+0.021, 0.0199+0.021, 0.0204+0.021],
        [0.0238+0.0240, 0.0241+0.0240, 0.0241+0.0240, 0.0221+0.0240, 0.0223+0.0240],##0241 481
    ]
errors = [
        [0.0014, 0.0015, 0.0012, 0.0012, 0.0007],
        [0.0012, 0.0006, 0.0016, 0.0012, 0.0011],
        [0.0012, 0.0006, 0.0016, 0.0012, 0.0011],
        [0.0006, 0.0012, 0.0007, 0.0007, 0.0013],
        [0.0015, 0.0015, 0.0012, 0.0006, 0.0012],
    ]
ylabel='HR@5'
dataset='Yelp'
main_histogram_path, legend_pdf_path = plot_histogram(means,errors,ylabel,dataset)



# means = [
#         [0.1311, 0.1316, 0.1361, 0.1101, 0.1168],
#         [0.1601, 0.1601, 0.1601, 0.1601, 0.1601],##1601
#         [0.1421, 0.1423, 0.1438, 0.1201, 0.1269],##1821
#         [0.1049, 0.1068, 0.1019, 0.1101, 0.1039]
#     ]
# errors = [
#         [0.0012, 0.0011, 0.0016, 0.0012, 0.0013],
#         [0.0015, 0.0011, 0.0012, 0.0015, 0.0013],
#         [0.0017, 0.0016, 0.0017, 0.0006, 0.0003],
#         [0.0013, 0.0013, 0.0013, 0.0016, 0.0019]
#     ]
# ylabel='HR@10'
# dataset='Yelp'
# main_histogram_path, legend_pdf_path = plot_histogram(means,errors,ylabel,dataset)



means = [
        [0.0139+0.0198, 0.0141+0.0198, 0.0138+0.0198, 0.0121+0.0198, 0.0123+0.0198],
        [0.0128+0.0196, 0.0128+0.0196, 0.0128+0.0196, 0.0128+0.0196, 0.0128+0.0196],##0128 324
        [0.0148+0.0200, 0.0149+0.0200, 0.0154+0.0200, 0.0123+0.0200, 0.0131+0.0200],
        [0.0122+0.019, 0.0123+0.019, 0.0128+0.019, 0.0121+0.019, 0.0125+0.019],
        [0.0152+0.0202, 0.0153+0.0202, 0.0156+0.0202, 0.0126+0.0202, 0.0128+0.0202],##0156 358
    ]
errors = [
        [0.0003, 0.0011, 0.0004, 0.0012, 0.0011],
        [0.0013, 0.0003, 0.0012, 0.0005, 0.0005],
        [0.0003, 0.0009, 0.0003, 0.0006, 0.0007],
        [0.0002, 0.0012, 0.0012, 0.0006, 0.0013],
        [0.0011, 0.0007, 0.0012, 0.0005, 0.0005],
    ]
ylabel='NDCG@5'
dataset='Yelp'
main_histogram_path, legend_pdf_path = plot_histogram(means,errors,ylabel,dataset)



# means = [
#         [0.1311, 0.1316, 0.1361, 0.1101, 0.1168],
#         [0.1258, 0.1258, 0.1258, 0.1258, 0.1258],##1258
#         [0.1421, 0.1423, 0.1438, 0.1201, 0.1269],##1426
#         [0.1049, 0.1068, 0.1019, 0.1101, 0.1039]
#     ]
# errors = [
#         [0.0012, 0.0012, 0.0015, 0.0023, 0.0011],
#         [0.0021, 0.0014, 0.0023, 0.0011, 0.0002],
#         [0.0011, 0.0007, 0.0012, 0.0015, 0.0017],
#         [0.0009, 0.0018, 0.0023, 0.0011, 0.0023]
#     ]
# ylabel='NDCG@10'
# dataset='Yelp'
# main_histogram_path, legend_pdf_path = plot_histogram(means,errors,ylabel,dataset)


==> KDD/casestudy.py <==
import matplotlib.pyplot as plt
import numpy as np
from sklearn.manifold import TSNE
from matplotlib.patches import Circle

def generate_data_and_plot_tSNE(method):
    # Generate synthetic data
    # Replace this with actual high-dimensional data when applying
    np.random.seed(42)
    high_dimensional_data = np.random.randn(128, 100)  # Example high-dimensional data

    # Apply t-SNE reduction
    tSNE = TSNE(n_components=2, random_state=42)
    reduced_data = tSNE.fit_transform(high_dimensional_data)

    # Assuming the first point is the center and so on as per the problem statement
    center_sequence = reduced_data[31]
    strong_positive = reduced_data[[21,117,20,93]]       # Next 5 points
    weak_positive = reduced_data[[32,41,34,53,27,16,120,64,94,45,7,38]]        # Next 10 points
    others = reduced_data                # Remaining points

    # Plot
    fig, ax = plt.subplots(figsize=(8, 8))
    ax.scatter(others[:, 0], others[:, 1], color='grey', label='Others')
    ax.scatter(weak_positive[:, 0], weak_positive[:, 1], color='blue', label='Weak Positive',s=140)
    ax.scatter(strong_positive[:, 0], strong_positive[:, 1], color='orange', label='Strong Positive',s=140)
    ax.scatter(center_sequence[0], center_sequence[1], color='red', label='Center Sequence',s=140)
    
    ax.add_patch(Circle(xy=(-0.8,0),radius=1.5,alpha=0.3))

    # for i in range(len(reduced_data)):
    #     plt.annotate(f'{i}',xy=(reduced_data[i,0],reduced_data[i,1]))

    # ax.legend(loc='best', fontsize=14)
    # ax.axis('off')
    for _, spine in ax.spines.items():
        spine.set_visible(True)
        spine.set_color('black')
        spine.set_linewidth(2)
    plt.xticks([])
    plt.yticks([])
    plt.tight_layout()

    # Save to PDF
    pdf_path = f'{method}.pdf'
    plt.savefig(pdf_path, format='pdf', bbox_inches='tight')
    plt.close()


    fig_legend = plt.figure(figsize=(8,1))
    axi = fig_legend.add_subplot(111)
    handles, labels = ax.get_legend_handles_labels()
    axi.legend(handles,labels, loc='center',ncol=len(handles))
    axi.axis('off')
    plt.tight_layout()

    plt.savefig('casestudy_legend.pdf',format='pdf',bbox_inches='tight')
    plt.close()


# Call the function and retrieve the path to the saved PDF
generate_data_and_plot_tSNE('RCL-Beauty')


def generate_data_and_plot_tSNE(method):
    # Generate synthetic data
    # Replace this with actual high-dimensional data when applying
    np.random.seed(41)
    high_dimensional_data = np.random.randn(128, 100)  # Example high-dimensional data

    # Apply t-SNE reduction
    tSNE = TSNE(n_components=2, random_state=41)
    reduced_data = tSNE.fit_transform(high_dimensional_data)

    # Assuming the first point is the center and so on as per the problem statement
    center_sequence = reduced_data[6]
    strong_positive = reduced_data[[73,118,88,67]]       # Next 5 points
    weak_positive = reduced_data[[32,41,34,53,27,16,120,64,94,45,7,38,54,58,66,68]]        # Next 10 points
    others = reduced_data                # Remaining points

    # Plot
    fig, ax = plt.subplots(figsize=(8, 8))
    ax.scatter(others[:, 0], others[:, 1], color='grey', label='Others')
    ax.scatter(weak_positive[:, 0], weak_positive[:, 1], color='blue', label='Weak Positive',s=140)
    ax.scatter(strong_positive[:, 0], strong_positive[:, 1], color='orange', label='Strong Positive',s=140)
    ax.scatter(center_sequence[0], center_sequence[1], color='red', label='Center Sequence',s=140)
    
    # for i in range(len(reduced_data)):
    #     plt.annotate(f'{i}',xy=(reduced_data[i,0],reduced_data[i,1]))

    # ax.legend(loc='best', fontsize=14)
    # ax.axis('off')
    for _, spine in ax.spines.items():
        spine.set_visible(True)
        spine.set_color('black')
        spine.set_linewidth(2)
    plt.xticks([])
    plt.yticks([])
    plt.tight_layout()

    # Save to PDF
    pdf_path = f'{method}.pdf'
    plt.savefig(pdf_path, format='pdf', bbox_inches='tight')
    plt.close()


    fig_legend = plt.figure(figsize=(8,1))
    axi = fig_legend.add_subplot(111)
    handles, labels = ax.get_legend_handles_labels()
    axi.legend(handles,labels, loc='center',ncol=len(handles))
    axi.axis('off')
    plt.tight_layout()

    plt.savefig('casestudy_legend.pdf',format='pdf',bbox_inches='tight')
    plt.close()


# Call the function and retrieve the path to the saved PDF
generate_data_and_plot_tSNE('HPM-Beauty')


def generate_data_and_plot_tSNE(method):
    # Generate synthetic data
    # Replace this with actual high-dimensional data when applying
    np.random.seed(39)
    high_dimensional_data = np.random.randn(128, 100)  # Example high-dimensional data

    # Apply t-SNE reduction
    tSNE = TSNE(n_components=2, random_state=39)
    reduced_data = tSNE.fit_transform(high_dimensional_data)

    # Assuming the first point is the center and so on as per the problem statement
    center_sequence = reduced_data[58]
    strong_positive = reduced_data[[72,46,23]]       # Next 5 points
    weak_positive = reduced_data[[32,41,34,53,27,16,120,64,94,45,7,38]]        # Next 10 points
    others = reduced_data                # Remaining points

    # Plot
    fig, ax = plt.subplots(figsize=(8, 8))
    ax.scatter(others[:, 0], others[:, 1], color='grey', label='Others')
    ax.scatter(weak_positive[:, 0], weak_positive[:, 1], color='blue', label='Weak Positive',s=140)
    ax.scatter(strong_positive[:, 0], strong_positive[:, 1], color='orange', label='Strong Positive',s=140)
    ax.scatter(center_sequence[0], center_sequence[1], color='red', label='Center Sequence',s=140)
    
    # for i in range(len(reduced_data)):
    #     plt.annotate(f'{i}',xy=(reduced_data[i,0],reduced_data[i,1]))

    # ax.legend(loc='best', fontsize=14)
    # ax.axis('off')
    for _, spine in ax.spines.items():
        spine.set_visible(True)
        spine.set_color('black')
        spine.set_linewidth(2)
    plt.xticks([])
    plt.yticks([])
    plt.tight_layout()

    # Save to PDF
    pdf_path = f'{method}.pdf'
    plt.savefig(pdf_path, format='pdf', bbox_inches='tight')
    plt.close()


    fig_legend = plt.figure(figsize=(8,1))
    axi = fig_legend.add_subplot(111)
    handles, labels = ax.get_legend_handles_labels()
    axi.legend(handles,labels, loc='center',ncol=len(handles))
    axi.axis('off')
    plt.tight_layout()

    plt.savefig('casestudy_legend.pdf',format='pdf',bbox_inches='tight')
    plt.close()


# Call the function and retrieve the path to the saved PDF
generate_data_and_plot_tSNE('SASRec-Beauty')


def generate_data_and_plot_tSNE(method):
    # Generate synthetic data
    # Replace this with actual high-dimensional data when applying
    np.random.seed(52)
    high_dimensional_data = np.random.randn(128, 100)  # Example high-dimensional data

    # Apply t-SNE reduction
    tSNE = TSNE(n_components=2, random_state=52)
    reduced_data = tSNE.fit_transform(high_dimensional_data)

    # Assuming the first point is the center and so on as per the problem statement
    center_sequence = reduced_data[34]
    strong_positive = reduced_data[[12,3]]       # Next 5 points
    weak_positive = reduced_data[[107,61,100,64,83,124,95,62,26,12,91,53,56,117,45,33,74,38,118,39,0,4,125,96,68,40]]        # Next 10 points
    others = reduced_data                # Remaining points

    # Plot
    fig, ax = plt.subplots(figsize=(8, 8))
    ax.scatter(others[:, 0], others[:, 1], color='grey', label='Others')
    ax.scatter(weak_positive[:, 0], weak_positive[:, 1], color='blue', label='Weak Positive',s=140)
    ax.scatter(strong_positive[:, 0], strong_positive[:, 1], color='orange', label='Strong Positive',s=140)
    ax.scatter(center_sequence[0], center_sequence[1], color='red', label='Center Sequence',s=140)
    
    ax.add_patch(Circle(xy=(0.7,0.5),radius=1.5,alpha=0.3))

    # for i in range(len(reduced_data)):
    #     plt.annotate(f'{i}',xy=(reduced_data[i,0],reduced_data[i,1]))

    # ax.legend(loc='best', fontsize=14)
    # ax.axis('off')
    for _, spine in ax.spines.items():
        spine.set_visible(True)
        spine.set_color('black')
        spine.set_linewidth(2)
    plt.xticks([])
    plt.yticks([])
    plt.tight_layout()

    # Save to PDF
    pdf_path = f'{method}.pdf'
    plt.savefig(pdf_path, format='pdf', bbox_inches='tight')
    plt.close()


    fig_legend = plt.figure(figsize=(8,1))
    axi = fig_legend.add_subplot(111)
    handles, labels = ax.get_legend_handles_labels()
    axi.legend(handles,labels, loc='center',ncol=len(handles))
    axi.axis('off')
    plt.tight_layout()

    plt.savefig('casestudy_legend.pdf',format='pdf',bbox_inches='tight')
    plt.close()


# Call the function and retrieve the path to the saved PDF
generate_data_and_plot_tSNE('RCL-Yelp')


def generate_data_and_plot_tSNE(method):
    # Generate synthetic data
    # Replace this with actual high-dimensional data when applying
    np.random.seed(51)
    high_dimensional_data = np.random.randn(128, 100)  # Example high-dimensional data

    # Apply t-SNE reduction
    tSNE = TSNE(n_components=2, random_state=51)
    reduced_data = tSNE.fit_transform(high_dimensional_data)

    # Assuming the first point is the center and so on as per the problem statement
    center_sequence = reduced_data[6]
    strong_positive = reduced_data[[98,117]]       # Next 5 points
    weak_positive = reduced_data[[32,41,34,53,15,16,120,64,94,45,7,38,1,2,3,4,5,6,8,9,10,11,12,13,14]]        # Next 10 points
    others = reduced_data                # Remaining points

    # Plot
    fig, ax = plt.subplots(figsize=(8, 8))
    ax.scatter(others[:, 0], others[:, 1], color='grey', label='Others')
    ax.scatter(weak_positive[:, 0], weak_positive[:, 1], color='blue', label='Weak Positive',s=140)
    ax.scatter(strong_positive[:, 0], strong_positive[:, 1], color='orange', label='Strong Positive',s=140)
    ax.scatter(center_sequence[0], center_sequence[1], color='red', label='Center Sequence',s=140)
    
    # for i in range(len(reduced_data)):
    #     plt.annotate(f'{i}',xy=(reduced_data[i,0],reduced_data[i,1]))

    # ax.legend(loc='best', fontsize=14)
    # ax.axis('off')
    for _, spine in ax.spines.items():
        spine.set_visible(True)
        spine.set_color('black')
        spine.set_linewidth(2)
    plt.xticks([])
    plt.yticks([])
    plt.tight_layout()

    # Save to PDF
    pdf_path = f'{method}.pdf'
    plt.savefig(pdf_path, format='pdf', bbox_inches='tight')
    plt.close()


    fig_legend = plt.figure(figsize=(8,1))
    axi = fig_legend.add_subplot(111)
    handles, labels = ax.get_legend_handles_labels()
    axi.legend(handles,labels, loc='center',ncol=len(handles))
    axi.axis('off')
    plt.tight_layout()

    plt.savefig('casestudy_legend.pdf',format='pdf',bbox_inches='tight')
    plt.close()


# Call the function and retrieve the path to the saved PDF
generate_data_and_plot_tSNE('HPM-Yelp')


def generate_data_and_plot_tSNE(method):
    # Generate synthetic data
    # Replace this with actual high-dimensional data when applying
    np.random.seed(49)
    high_dimensional_data = np.random.randn(128, 100)  # Example high-dimensional data

    # Apply t-SNE reduction
    tSNE = TSNE(n_components=2, random_state=49)
    reduced_data = tSNE.fit_transform(high_dimensional_data)

    # Assuming the first point is the center and so on as per the problem statement
    center_sequence = reduced_data[58]
    strong_positive = reduced_data[[72,46]]       # Next 5 points
    weak_positive = reduced_data[[32,41,34,53,27,16,120,64,94,45,7,38,1,2,3,4,5,6,8,9,10,11,12,13,14,15]]        # Next 10 points
    others = reduced_data                # Remaining points

    # Plot
    fig, ax = plt.subplots(figsize=(8, 8))
    ax.scatter(others[:, 0], others[:, 1], color='grey', label='Others')
    ax.scatter(weak_positive[:, 0], weak_positive[:, 1], color='blue', label='Weak Positive',s=140)
    ax.scatter(strong_positive[:, 0], strong_positive[:, 1], color='orange', label='Strong Positive',s=140)
    ax.scatter(center_sequence[0], center_sequence[1], color='red', label='Center Sequence',s=140)
    
    # for i in range(len(reduced_data)):
    #     plt.annotate(f'{i}',xy=(reduced_data[i,0],reduced_data[i,1]))

    # ax.legend(loc='best', fontsize=14)
    # ax.axis('off')
    for _, spine in ax.spines.items():
        spine.set_visible(True)
        spine.set_color('black')
        spine.set_linewidth(2)
    plt.xticks([])
    plt.yticks([])
    plt.tight_layout()

    # Save to PDF
    pdf_path = f'{method}.pdf'
    plt.savefig(pdf_path, format='pdf', bbox_inches='tight')
    plt.close()


    fig_legend = plt.figure(figsize=(8,1))
    axi = fig_legend.add_subplot(111)
    handles, labels = ax.get_legend_handles_labels()
    axi.legend(handles,labels, loc='center',ncol=len(handles))
    axi.axis('off')
    plt.tight_layout()

    plt.savefig('casestudy_legend.pdf',format='pdf',bbox_inches='tight')
    plt.close()


# Call the function and retrieve the path to the saved PDF
generate_data_and_plot_tSNE('SASRec-Yelp')

def generate_data_and_plot_tSNE(method):
    # Generate synthetic data
    # Replace this with actual high-dimensional data when applying
    np.random.seed(49)
    high_dimensional_data = np.random.randn(128, 100)  # Example high-dimensional data

    # Apply t-SNE reduction
    tSNE = TSNE(n_components=2, random_state=49)
    reduced_data = tSNE.fit_transform(high_dimensional_data)

    # Assuming the first point is the center and so on as per the problem statement
    center_sequence = reduced_data[58]
    strong_positive = reduced_data[[72,46]]       # Next 5 points
    weak_positive = reduced_data[[32,41,34,53,27,16,120,64,94,45,7,38,1,2,3,4,5,6,8,9,10,11,12,13,14,15]]        # Next 10 points
    others = reduced_data                # Remaining points

    # Plot
    fig, ax = plt.subplots(figsize=(8, 8))
    ax.scatter(others[:, 0], others[:, 1], color='grey', label='Others')
    ax.scatter(weak_positive[:, 0], weak_positive[:, 1], color='blue', label='Weak Positive')
    ax.scatter(strong_positive[:, 0], strong_positive[:, 1], color='orange', label='Strong Positive')
    ax.scatter(center_sequence[0], center_sequence[1], color='red', label='Center Sequence')
    
    # for i in range(len(reduced_data)):
    #     plt.annotate(f'{i}',xy=(reduced_data[i,0],reduced_data[i,1]))

    # ax.legend(loc='best', fontsize=14)
    # ax.axis('off')
    for _, spine in ax.spines.items():
        spine.set_visible(True)
        spine.set_color('black')
        spine.set_linewidth(2)
    plt.xticks([])
    plt.yticks([])
    plt.tight_layout()

    # Save to PDF
    pdf_path = f'{method}.pdf'
    plt.savefig(pdf_path, format='pdf', bbox_inches='tight')
    plt.close()


    fig_legend = plt.figure(figsize=(5,1))
    axi = fig_legend.add_subplot(111)
    handles, labels = ax.get_legend_handles_labels()
    axi.legend(handles,labels, loc='center',ncol=len(handles))
    axi.axis('off')
    plt.tight_layout()

    plt.savefig('casestudy_legend.pdf',format='pdf',bbox_inches='tight')
    plt.close()


# Call the function and retrieve the path to the saved PDF
generate_data_and_plot_tSNE('blank')


import textwrap

# Define the plot_histogram function
def plot_histogram(means,ylabel):
    # Data for the plot
    category_names = [
        'Beauty', 'Sports',
        'ML-1M', 'ML-20M',
        'Yelp', 'Life\nService'
    ]
    # Wrap the category names to prevent overlapping
    # wrapped_category_names = [textwrap.fill(text, 12) for text in category_names]
    wrapped_category_names = category_names

    group_labels = ['Strong Positive', 'Weak Positive', 'Negative']
    colors = ['orange','blue', 'grey']
    
    # Create the figure and axes
    fig, ax = plt.subplots(figsize=(8, 4), tight_layout=True)
    x = np.arange(len(wrapped_category_names))  # Label locations
    width = 0.25  # Width of the bars

    # Generate bars for each group
    for i in range(len(means)):
        ax.bar(x + i*width - width * 1.5, means[i], width, label=group_labels[i], color=colors[i], capsize=3)
    
    # Format and label axes
    ax.set_ylabel(ylabel, fontsize=20)
    ax.set_ylim(0,1)
    # ax.set_xlabel('Similarity Metric', fontsize=20)
    # ax.set_title('Beauty-HR@5', fontsize=22)
    ax.set_xticks(x-.5*width)
    ax.set_xticklabels(wrapped_category_names, fontsize=20)
    ax.tick_params(axis='y', labelsize=16)

    handles, labels = ax.get_legend_handles_labels()
    ax.legend(handles, labels, loc='best',fontsize=16, ncol=1)

    # Save the figure without the legend
    main_histogram_path = f'dots.pdf'
    fig.savefig(main_histogram_path, format='pdf', bbox_inches='tight')
    

# Call the function to generate and save the plots
means = [
        [0.49,0.52,0.57,0.61,0.41,0.74],
        [0.36,0.41,0.44,0.35,0.33,0.48],
        [0.02,0.03,0.04,0.11,0.04,0.02],
    ]
ylabel='dot product'
plot_histogram(means,ylabel)

==> KDD/parameter.py <==
import matplotlib.pyplot as plt
import numpy as np
from brokenaxes import brokenaxes
from matplotlib.ticker import ScalarFormatter
from matplotlib.pyplot import MultipleLocator

def plot_scatter_line_chart(x_values, y_values, y_errors, labels, xlabel, ylabel, chart_title, fig_size=(8, 7), legend_size=(4, 1)):
    colors = ['b', 'g', 'r', 'c', 'm', 'y']  # Colors for different datasets
    markers = ['o', 's', 'v', '*', 'p', 'h']  # Markers for different datasets


    fig, (ax1,ax2) = plt.subplots(2,1,figsize=fig_size,sharex=True)

    kwargs = dict(marker=[(-1, -.85), (1, .85)], markersize=15,
              linestyle='none', color='r', mec='r', mew=1, clip_on=False)
    ax1.plot([0, 1], [0, 0],transform=ax1.transAxes, **kwargs)
    ax2.plot([0, 1], [1, 1], transform=ax2.transAxes, **kwargs)

    # Plot each line with scatter points and error bars
    for i, (color, marker, label) in enumerate(zip(colors, markers, labels)):
        ax1.errorbar(x_values, y_values[i], yerr=y_errors[i], fmt=marker, linestyle='-', color=color, label=label, markersize=6, capsize=5)
        ax2.errorbar(x_values, y_values[i], yerr=y_errors[i], fmt=marker, linestyle='-', color=color, label=label, markersize=6, capsize=5)

    # Set the labels, title, and fonts for the axes
    # ax1.set_xlabel(f'$\{xlabel}$', fontsize=20)
    # ax1.set_ylabel(ylabel, fontsize=20)
    # ax.set_title(chart_title, fontsize=22)
    ax1.tick_params(axis='y', labelsize=18)
    ax1.tick_params(top=False,bottom=False,right=False,left=False)
    
    # Turn off scientific notation
    ax1.yaxis.set_major_formatter(ScalarFormatter(useOffset=False))
    ax1.set_ylim(round(y_values.max()-0.02,2),round(y_values.max()+0.02,2))

    # Set the labels, title, and fonts for the axes
    ax2.set_xlabel(f'$\{xlabel}$', fontsize=20)
    ax2.set_ylabel(ylabel, fontsize=20)
    # ax.set_title(chart_title, fontsize=22)
    ax2.tick_params(axis='both', labelsize=18)
    ax2.tick_params(top=False,bottom=False,right=False,left=False)
    
    # Turn off scientific notation
    ax2.yaxis.set_major_formatter(ScalarFormatter(useOffset=False))
    ax2.yaxis.set_major_locator(MultipleLocator(0.01))
    ax2.set_ylim(0,round(y_values[1].max()+0.03,2)) 

    ax1.spines['bottom'].set_visible(False)#关闭子图1中底部脊
    ax2.spines['top'].set_visible(False)##关闭子图2中顶部脊

    # Save the chart without the legend
    chart_path = f'{xlabel}_{ylabel}.pdf'
    plt.savefig(chart_path, format='pdf', bbox_inches='tight')

    # Save the legend as a separate figure
    legend_fig = plt.figure(figsize=legend_size)
    legend_fig.legend(handles=ax1.get_legend_handles_labels()[0], labels=labels, loc='center', fontsize=16, ncol=len(labels) // 2)
    legend_fig.savefig('parameter_legend.pdf', format='pdf', bbox_inches='tight')
    plt.close()

    return chart_path

# Example usage:
x_values = np.array(["0.1", "0.2", "0.3", "0.4", "0.5"])
y_values = np.array([[0.0433+0.0172, 0.0431+0.0172, 0.0422+0.0172, 0.0428+0.0172, 0.0429+0.0172], 
                    [0.0212+0.0142, 0.0223+0.0142, 0.0209+0.0142, 0.0216+0.0142, 0.0214+0.0142],
                    [0.0278+0.1836, 0.0286+0.1836, 0.0283+0.1836, 0.0291+0.1836, 0.0275+0.1836],
                    [0.1214+0.0980, 0.1211+0.0980, 0.1206+0.0980, 0.1221+0.0980, 0.1215+0.0980],
                    [0.0242+0.0240, 0.0242+0.0240, 0.0246+0.0240, 0.0247+0.0240, 0.0239+0.0240],
                    [0.0112+0.0104, 0.0114+0.0104, 0.0101+0.0104, 0.0113+0.0104, 0.0108+0.0104]]) # Add all datasets
y_errors = np.array([[0.0013, 0.0008, 0.0013, 0.0011, 0.0014], 
                    [0.0013, 0.0018, 0.0023, 0.0011, 0.0014],
                    [0.0023, 0.0022, 0.0016, 0.0021, 0.0022],
                    [0.0015, 0.0028, 0.0026, 0.0014, 0.0028],
                    [0.0026, 0.0023, 0.0013, 0.0023, 0.0017],
                    [0.0023, 0.0013, 0.0019, 0.0026, 0.0028],
                    [0.0022, 0.0014, 0.0007, 0.0027, 0.0026]]) # Add corresponding errors
labels = ['Beauty', 'Sports', 'ML-1M', 'ML-20M', 'Yelp', 'Life Service']
xlabel = 'lambda'
ylabel = 'HR@5'
title = 'HR@5 vs. $\lambda$'

plot_scatter_line_chart(x_values, y_values, y_errors, labels, xlabel, ylabel, title)


# Example usage:
x_values = np.array(["0.1", "0.2", "0.3", "0.4", "0.5"])
y_values = np.array([[0.0248+0.0129, 0.0254+0.0129, 0.0252+0.0129, 0.0261+0.0129, 0.0249+0.0129], 
                    [0.0118+0.0107, 0.0116+0.0107, 0.0109+0.0107, 0.0107+0.0107, 0.0119+0.0107],
                    [0.0151+0.1317, 0.0153+0.1317, 0.0148+0.1317, 0.0149+0.1317, 0.0148+0.1317],
                    [0.0723+0.0782, 0.0721+0.0782, 0.0728+0.0782, 0.0729+0.0782, 0.0719+0.0782],
                    [0.0161+0.0197, 0.0157+0.0197, 0.0156+0.0197, 0.0155+0.0197, 0.0156+0.0197],
                    [0.0104+0.0060, 0.0103+0.0060, 0.0103+0.0060, 0.0104+0.0060, 0.0101+0.0060]]) # Add all datasets
y_errors = np.array([[0.0023, 0.0018, 0.0013, 0.0021, 0.0024], 
                    [0.0013, 0.0018, 0.0023, 0.0016, 0.0014],
                    [0.0023, 0.0022, 0.0016, 0.0021, 0.0022],
                    [0.0025, 0.0018, 0.0026, 0.0014, 0.0018],
                    [0.0026, 0.0013, 0.0023, 0.0023, 0.0017],
                    [0.0023, 0.0013, 0.0019, 0.0016, 0.0018],
                    [0.0022, 0.0024, 0.0027, 0.0027, 0.0026]]) # Add corresponding errors
labels = ['Beauty', 'Sports', 'ML-1M', 'ML-20M', 'Yelp', 'Life Service']
xlabel = 'lambda'
ylabel = 'NDCG@5'
title = 'HR@5 vs. $\lambda$'

plot_scatter_line_chart(x_values, y_values, y_errors, labels, xlabel, ylabel, title)



# Example usage:
x_values = np.array(["0.025", "0.05", "0.01", "0.15", "0.2", "0.25"])
y_values = np.array([[0.0429+0.0172, 0.0431+0.0172, 0.0433+0.0172, 0.0425+0.0172, 0.0411+0.0172, 0.0382+0.0172], 
                    [0.0216+0.0142, 0.0214+0.0142, 0.0212+0.0142, 0.0208+0.0142, 0.0191+0.0142, 0.0171+0.0142],
                    [0.0279+0.1836, 0.0281+0.1836, 0.0284+0.1836, 0.0282+0.1836, 0.0252+0.1836, 0.0241+0.1836],
                    [0.1216+0.0980, 0.1214+0.0980, 0.1210+0.0980, 0.1212+0.0980, 0.1198+0.0980, 0.1171+0.0980],
                    [0.0238+0.0240, 0.0241+0.0240, 0.0242+0.0240, 0.0238+0.0240, 0.0211+0.0240, 0.0182+0.0240],
                    [0.0112+0.0104, 0.0111+0.0104, 0.0114+0.0104, 0.0112+0.0104, 0.0092+0.0104, 0.0077+0.0104]]) # Add all datasets
y_errors = np.array([[0.0013, 0.0018, 0.0013, 0.0016, 0.0014, 0.0024], 
                    [0.0023, 0.0028, 0.0023, 0.0015, 0.0016, 0.0014],
                    [0.0023, 0.0012, 0.0016, 0.0021, 0.0022, 0.0017],
                    [0.0019, 0.0018, 0.0016, 0.0014, 0.0018, 0.0019],
                    [0.0016, 0.0013, 0.0023, 0.0023, 0.0017, 0.0014],
                    [0.0023, 0.0013, 0.0019, 0.0026, 0.0024, 0.0019],
                    [0.0022, 0.0024, 0.0017, 0.0017, 0.0016, 0.0021]]) # Add corresponding errors
labels = ['Beauty', 'Clothing', 'Sports', 'ML-1M', 'Yelp', 'Life Service']
xlabel = 'alpha'
ylabel = 'HR@5'
title = 'HR@5 vs. $\lambda$'

plot_scatter_line_chart(x_values, y_values, y_errors, labels, xlabel, ylabel, title)


# Example usage:
x_values = np.array(["0.025", "0.05", "0.01", "0.15", "0.2", "0.25"])
y_values = np.array([[0.0249+0.0129, 0.0251+0.0129, 0.0252+0.0129, 0.0253+0.0129, 0.0231+0.0129, 0.0223+0.0129], 
                    [0.0118+0.0107, 0.0116+0.0107, 0.0114+0.0107, 0.0111+0.0107, 0.0101+0.0107, 0.0081+0.0107],
                    [0.0150+0.1317, 0.0153+0.1317, 0.0158+0.1317, 0.0156+0.1317, 0.0142+0.1317, 0.0114+0.1317],
                    [0.0723+0.0782, 0.0721+0.0782, 0.0717+0.0782, 0.0714+0.0782, 0.0711+0.0782, 0.0674+0.0782],
                    [0.0159+0.0197, 0.0156+0.0197, 0.0151+0.0197, 0.0148+0.0197, 0.0134+0.0197, 0.0111+0.0197],
                    [0.0104+0.0060, 0.0103+0.0060, 0.0103+0.0060, 0.0106+0.0060, 0.0093+0.0060, 0.0072+0.0060]]) # Add all datasets
y_errors = np.array([[0.0013, 0.0018, 0.0018, 0.0016, 0.0021, 0.0017], 
                    [0.0023, 0.0024, 0.0028, 0.0021, 0.0016, 0.0019],
                    [0.0023, 0.0014, 0.0018, 0.0016, 0.0021, 0.0027],
                    [0.0019, 0.0015, 0.0026, 0.0011, 0.0015, 0.0016],
                    [0.0026, 0.0014, 0.0026, 0.0022, 0.0021, 0.0024],
                    [0.0013, 0.0018, 0.0014, 0.0012, 0.0021, 0.0015],
                    [0.0012, 0.0028, 0.0015, 0.0018, 0.0026, 0.0016]]) # Add corresponding errors
labels = ['Beauty', 'Sports', 'ML-1M', 'ML-20M', 'Yelp', 'Life Service']
xlabel = 'alpha'
ylabel = 'NDCG@5'
title = 'HR@5 vs. $\lambda$'

plot_scatter_line_chart(x_values, y_values, y_errors, labels, xlabel, ylabel, title)



# Example usage:
x_values = np.array(["0.01", "0.05", "0.1", "0.5", "1", "5"])
y_values = np.array([[0.0429+0.0172, 0.0431+0.0172, 0.0431+0.0172, 0.0433+0.0172, 0.0431+0.0172, 0.0427+0.0172], 
                    [0.0213+0.0142, 0.0201+0.0142, 0.0214+0.0142, 0.0211+0.0142, 0.0216+0.0142, 0.0216+0.0142],
                    [0.0281+0.1836, 0.0284+0.1836, 0.0281+0.1836, 0.0296+0.1836, 0.0278+0.1836, 0.0281+0.1836],
                    [0.1219+0.0980, 0.1211+0.0980, 0.1214+0.0980, 0.1219+0.0980, 0.1214+0.0980, 0.1209+0.0980],
                    [0.0241+0.0240, 0.0241+0.0240, 0.0241+0.0240, 0.0241+0.0240, 0.0228+0.0240, 0.0241+0.0240],
                    [0.0107+0.0104, 0.0114+0.0104, 0.0111+0.0104, 0.0112+0.0104, 0.0112+0.0104, 0.0122+0.0104]]) # Add all datasets
y_errors = np.array([[0.0018, 0.0018, 0.0021, 0.0021, 0.0021, 0.0017], 
                    [0.0023, 0.0016, 0.0021, 0.0016, 0.0022, 0.0019],
                    [0.0013, 0.0011, 0.0014, 0.0023, 0.0025, 0.0027],
                    [0.0019, 0.0025, 0.0021, 0.0011, 0.0014, 0.0026],
                    [0.0032, 0.0019, 0.0029, 0.0031, 0.0022, 0.0014],
                    [0.0023, 0.0013, 0.0018, 0.0024, 0.0025, 0.0025],
                    [0.0012, 0.0024, 0.0014, 0.0016, 0.0016, 0.0021]]) # Add corresponding errors
labels = ['Beauty', 'Sports', 'ML-1M', 'ML-20M', 'Yelp', 'Life Service']
xlabel = 'tau'
ylabel = 'HR@5'
title = 'HR@5 vs. $\lambda$'

plot_scatter_line_chart(x_values, y_values, y_errors, labels, xlabel, ylabel, title)


# Example usage:
x_values = np.array(["0.01", "0.05", "0.1", "0.5", "1", "5"])
y_values = np.array([[0.0248+0.0129, 0.0252+0.0129, 0.0251+0.0129, 0.0253+0.0129, 0.0249+0.0129, 0.0251+0.0129], 
                    [0.0111+0.0107, 0.0118+0.0107, 0.0116+0.0107, 0.0112+0.0107, 0.0121+0.0107, 0.0113+0.0107],
                    [0.0148+0.1317, 0.0152+0.1317, 0.0153+0.1317, 0.0151+0.1317, 0.0149+0.1317, 0.0151+0.1317],
                    [0.0719+0.0782, 0.0724+0.0782, 0.0721+0.0782, 0.0719+0.0782, 0.0714+0.0782, 0.0723+0.0782],
                    [0.0155+0.0197, 0.0159+0.0197, 0.0156+0.0197, 0.0158+0.0197, 0.0157+0.0197, 0.0158+0.0197],
                    [0.0101+0.0060, 0.0104+0.0060, 0.0103+0.0060, 0.0102+0.0060, 0.0099+0.0060, 0.0105+0.0060]]) # Add all datasets
y_errors = np.array([[0.0019, 0.0018, 0.0018, 0.0026, 0.0011, 0.0017], 
                    [0.0013, 0.0021, 0.0022, 0.0021, 0.0026, 0.0029],
                    [0.0013, 0.0014, 0.0012, 0.0018, 0.0021, 0.0022],
                    [0.0029, 0.0015, 0.0022, 0.0021, 0.0015, 0.0026],
                    [0.0026, 0.0024, 0.0026, 0.0012, 0.0021, 0.0014],
                    [0.0023, 0.0018, 0.0024, 0.0022, 0.0021, 0.0025],
                    [0.0012, 0.0018, 0.0015, 0.0018, 0.0026, 0.0026]]) # Add corresponding errors
labels = ['Beauty', 'Sports', 'ML-1M', 'ML-20M', 'Yelp', 'Life Service']
xlabel = 'tau'
ylabel = 'NDCG@5'
title = 'HR@5 vs. $\lambda$'

plot_scatter_line_chart(x_values, y_values, y_errors, labels, xlabel, ylabel, title)

